Let the Heads Talk: Beyond Diagonal Graph Attention

Sheaf Neural Networks generalize scalar-weighted message passing by replacing scalar edge weights with linear transport maps between local feature spaces. Yet the role of this matrix-valued transport is entangled with the broader sheaf-diffusion construction. We isolate the transport primitive through quiver representations and establish a direct connection with multi-head attention. Treating attention heads as coordinates of a local transport space reveals that standard multi-head attention implements diagonal edge maps: along each directed interaction, a source head can contribute only to the corresponding receiver head. Allowing off-diagonal entries instead enables edge-conditioned communication across heads before neighborhood aggregation. We show that this operation cannot, in general, be absorbed into a single shared linear map applied after aggregation. Building on this characterization, we introduce Topological Attention (Top-A), a multi-head attention that learns edge-dependent off-diagonal routes while preserving the original same-head paths and exactly recovering vanilla attention when the additional routing vanishes. We evaluate Top-A on relational reasoning, heterogeneous graph learning, and algorithmic reasoning, including out-of-distribution generalization, with heterophilic node classification as a contrast setting. The results show that cross-head transport is most useful when the task benefits from interaction-dependent transformations, while heterophily alone provides no systematic advantage. These findings identify edge-conditioned cross-head communication as a distinct computational primitive of matrix-valued transport.

==> data/build_clrs_assets.py <==
#!/usr/bin/env python3
"""Build paper tables and a TikZ forest plot from paired CLRS results."""
import argparse
import csv
import math
import random
import statistics
from collections import defaultdict
from pathlib import Path

TCRIT9 = 2.262157
LABELS = {
    "activity_selector": "Activity selector",
    "articulation_points": "Articulation points",
    "bellman_ford": "Bellman--Ford",
    "bfs": "BFS",
    "binary_search": "Binary search",
    "bridges": "Bridges",
    "bubble_sort": "Bubble sort",
    "dag_shortest_paths": "DAG shortest paths",
    "dfs": "DFS",
    "dijkstra": "Dijkstra",
    "find_maximum_subarray_kadane": "Kadane",
    "floyd_warshall": "Floyd--Warshall",
    "graham_scan": "Graham scan",
    "heapsort": "Heapsort",
    "insertion_sort": "Insertion sort",
    "jarvis_march": "Jarvis march",
    "kmp_matcher": "KMP",
    "lcs_length": "LCS length",
    "matrix_chain_order": "Matrix chain",
    "minimum": "Minimum",
    "mst_kruskal": "Kruskal",
    "mst_prim": "Prim",
    "naive_string_matcher": "Naive string",
    "quickselect": "Quickselect",
    "quicksort": "Quicksort",
    "segments_intersect": "Segments intersect",
    "strongly_connected_components": "SCC",
    "task_scheduling": "Task scheduling",
    "topological_sort": "Topological sort",
}

def mean(xs):
    return sum(xs) / len(xs)

def percentile(xs, q):
    ys = sorted(xs)
    pos = q * (len(ys) - 1)
    lo = int(pos)
    hi = min(lo + 1, len(ys) - 1)
    w = pos - lo
    return ys[lo] * (1 - w) + ys[hi] * w

def escape_tex(s):
    return s.replace("_", r"\_")

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("input_csv")
    ap.add_argument("output_root")
    args = ap.parse_args()
    root = Path(args.output_root)
    grouped = defaultdict(list)
    with open(args.input_csv, newline="") as f:
        for row in csv.DictReader(f):
            grouped[row["algorithm"]].append({
                "seed": int(row["seed"]),
                "gat": float(row["gatv2_score"]),
                "route": float(row["sheaf_score"]),
                "delta": float(row["delta"]),
            })

    summary = []
    for alg, rows in sorted(grouped.items()):
        ds = [r["delta"] for r in rows]
        gat = [r["gat"] for r in rows]
        route = [r["route"] for r in rows]
        sd = statistics.stdev(ds)
        half = TCRIT9 * sd / math.sqrt(len(ds))
        wins = sum(d > 1e-12 for d in ds)
        ties = sum(abs(d) <= 1e-12 for d in ds)
        summary.append({
            "algorithm": alg, "n": len(rows),
            "gat_mean": mean(gat), "gat_sd": statistics.stdev(gat),
            "route_mean": mean(route), "route_sd": statistics.stdev(route),
            "delta_mean": mean(ds), "delta_sd": sd,
            "ci_lo": mean(ds)-half, "ci_hi": mean(ds)+half,
            "wins": wins, "ties": ties, "losses": len(ds)-wins-ties,
        })

    data_dir = root / "data"
    table_dir = root / "tables"
    fig_dir = root / "figures" / "tikz"
    with open(data_dir / "clrs_task_summary.csv", "w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(summary[0]))
        writer.writeheader()
        writer.writerows(summary)

    rng = random.Random(20260721)
    algs = sorted(grouped)
    boot = []
    for _ in range(10000):
        sampled_tasks = [rng.choice(algs) for _ in algs]
        task_means = []
        for alg in sampled_tasks:
            rows = grouped[alg]
            task_means.append(mean([rng.choice(rows)["delta"] for _ in rows]))
        boot.append(mean(task_means))
    blo, bhi = percentile(boot, .025), percentile(boot, .975)
    with open(table_dir / "clrs_macros.tex", "w") as f:
        f.write(r"\newcommand{\ClrsBootLo}{" + f"{100*blo:+.2f}" + "}\n")
        f.write(r"\newcommand{\ClrsBootHi}{" + f"{100*bhi:+.2f}" + "}\n")

    with open(table_dir / "clrs_all_tasks.tex", "w") as f:
        f.write("\\begin{longtable}{lrrrrr}\n")
        f.write("\\caption{Full CLRS results over ten paired seeds. Model scores are mean \\(\\pm\\) seed SD in percent; the difference column is mean paired difference \\(\\pm\\) paired-seed SD in percentage points, followed by its paired 95\\% \\(t\\)-interval. The final column counts seeds with higher/equal/lower OffDiag score.}\\label{tab:clrs-all}\\\\\n")
        f.write("\\toprule Task & GATv2 (\\%) & OffDiag (\\%) & Difference \\(\\pm\\) SD (pp) & 95\\% CI (pp) & \\(+/0/-\\) \\\\\n\\midrule\\endfirsthead\n")
        f.write("\\toprule Task & GATv2 (\\%) & OffDiag (\\%) & Difference \\(\\pm\\) SD (pp) & 95\\% CI (pp) & \\(+/0/-\\) \\\\\n\\midrule\\endhead\n")
        for s in sorted(summary, key=lambda z: z["delta_mean"], reverse=True):
            name = LABELS.get(s["algorithm"], escape_tex(s["algorithm"]))
            f.write(f"{name} & {100*s['gat_mean']:.2f}\\(\\pm\\){100*s['gat_sd']:.2f} & "
                    f"{100*s['route_mean']:.2f}\\(\\pm\\){100*s['route_sd']:.2f} & "
                    f"{100*s['delta_mean']:+.2f}\\(\\pm\\){100*s['delta_sd']:.2f} & "
                    f"[{100*s['ci_lo']:+.2f},{100*s['ci_hi']:+.2f}] & "
                    f"{s['wins']}/{s['ties']}/{s['losses']} \\\\\n")
        f.write("\\bottomrule\n\\end{longtable}\n")

    ordered = sorted(summary, key=lambda z: z["delta_mean"])
    with open(fig_dir / "clrs_forest.tex", "w") as f:
        f.write("\\begin{tikzpicture}[x=0.071cm,y=0.235cm,font=\\tiny]\n")
        f.write("\\path[use as bounding box] (-62,-2.8) rectangle (68,30.2);\n")
        f.write("\\draw[gray!60] (0,-1)--(0,29.5);\n")
        for tick in [-40,-20,0,20,40,60]:
            f.write(f"\\draw[gray!35] ({tick},-0.4)--({tick},29.1);\n")
            f.write(f"\\node[anchor=north] at ({tick},-0.7) {{{tick:+d}}};\n")
        for y, s in enumerate(ordered):
            name = LABELS.get(s["algorithm"], escape_tex(s["algorithm"]))
            color = "blue!70!black" if s["delta_mean"] >= 0 else "orange!80!black"
            lo, hi, delta = 100*s["ci_lo"], 100*s["ci_hi"], 100*s["delta_mean"]
            f.write(f"\\node[anchor=east] at (-43,{y}) {{{name}}};\n")
            f.write(f"\\draw[{color},line width=.45pt] ({lo:.4f},{y})--({hi:.4f},{y});\n")
            f.write(f"\\draw[{color}] ({lo:.4f},{y-.16})--({lo:.4f},{y+.16});\n")
            f.write(f"\\draw[{color}] ({hi:.4f},{y-.16})--({hi:.4f},{y+.16});\n")
            f.write(f"\\fill[{color}] ({delta:.4f},{y}) circle (0.55pt);\n")
        f.write("\\node[anchor=east,text=gray] at (-43,29) {optimal\\_bst};\n")
        f.write("\\node[anchor=west,text=gray] at (-2,29) {shared failure};\n")
        f.write("\\node at (12,-2.35) {Difference in official CLRS score (percentage points)};\n")
        f.write("\\end{tikzpicture}\n")

if __name__ == "__main__":
    main()

